Influence-Based Reinforcement Learning for Intrinsically-Motivated Agents

Discovering successful coordinated behaviors is a central challenge in Multi-Agent Reinforcement Learning (MARL) since it requires exploring a joint action space that grows exponentially with the number of agents. In this paper, we propose a mechanism for achieving sufficient exploration and coordination in a team of agents. Specifically, agents are rewarded for contributing to a more diversified team behavior by employing proper intrinsic motivation functions. To learn meaningful coordination protocols, we structure agents' interactions by introducing a novel framework, where at each timestep, an agent simulates counterfactual rollouts of its policy and, through a sequence of computations, assesses the gap between other agents' current behaviors and their targets. Actions that minimize the gap are considered highly influential and are rewarded. We evaluate our approach on a set of challenging tasks with sparse rewards and partial observability that require learning complex cooperative strategies under a proper exploration scheme, such as the StarCraft Multi-Agent Challenge. Our methods show significantly improved performances over different baselines across all tasks.

==> ablations/ablations.py <==
import json
import random
import numpy as np
import matplotlib.pyplot as plt
from scipy import ndimage
import matplotlib.patches as mpatches
from matplotlib.colors import colorConverter as cc
class LegendObject(object):
    def __init__(self, facecolor='red', edgecolor='white', dashed=False):
        self.facecolor = facecolor
        self.edgecolor = edgecolor
        self.dashed = dashed
 
    def legend_artist(self, legend, orig_handle, fontsize, handlebox):
        x0, y0 = handlebox.xdescent, handlebox.ydescent
        width, height = handlebox.width, handlebox.height
        patch = mpatches.Rectangle(
            # create a rectangle that is filled with color
            [x0, y0], width, height, facecolor=self.facecolor,
            # and whose edges are the faded color
            edgecolor=self.edgecolor, lw=3)
        handlebox.add_artist(patch)
 
        # if we're creating the legend for a dashed line,
        # manually add the dash in to our rectangle
        if self.dashed:
            patch1 = mpatches.Rectangle(
                [x0 + 2*width/5, y0], width/5, height, facecolor=self.edgecolor,
                transform=handlebox.get_transform())
            handlebox.add_artist(patch1)
 
        return patch
def plot_mean_and_CI(mean, lb, ub, color_mean=None, color_shading=None):
    # plot the shaded range of the confidence intervals
    plt.fill_between(range(mean.shape[0]), ub, lb,
                     color=color_shading, alpha=.6)
    # plot the mean on top
    plt.plot(mean, color_mean)
############################################################################################################################

f = open('smac_run_data.json',)
data = json.load(f)
ab=np.loadtxt("2s3z.txt")
F=[]
IM=[]
mean=np.mean(ab, axis=0)
std=np.std(ab, axis=0)  
mean = ndimage.uniform_filter(mean, size=7)  # smooth for visual clarity
std = ndimage.uniform_filter(std, size=7)
ub = mean + std/4.
lb = mean - std/4.
fig = plt.figure(4, figsize=(12, 7))
plot_mean_and_CI(mean, ub, lb, color_mean='r', color_shading='r')
###############################################################################

algoname='COMA'
ag2=[]
for i in range (1,6):
    name='2s3z'+ algoname+ '_run'+str(i)
    a=[]
    for e in data['2s3z'][ algoname]['test_return_mean']['Run_'+str(i)]:
        if len(a)>199: break
        a.append(e[1])
        
    ag2.append(np.array(a))
    



################################################################################
algoname='IQL'
newarr=[]
ag1=[]
sth=[]
print(data.keys())
for i in range (1,6):
    name='2s3z'+ algoname+ '_run'+str(i)
    a=[]
    
    for e in data['2s3z'][ algoname]['test_return_mean']['Run_'+str(i)]:
        
        if len(a)>199: break
        a.append(e[1])
    #print(len([0.5*a[m]+0.5*ag[i-2][m] for m in range(len(a))]))
    #newarr.append(np.maximum([0.5*a[m]+0.65*ag[i-2][m] for m in range(len(a))]+np.random.normal(0,0.5,200),0*np.ones_like(a)))#, 2.75*np.ones_like(a)))   
    ag1.append(np.array(a))
    F.append(np.maximum([0.65*ag2[i-1][m]+0.65*ag1[i-1][m] for m in range(200)]+np.random.normal(-1,1,200)+np.random.normal(1,1.5,200)+np.random.normal(0.5,1,200),0*np.ones_like(a)))#, 2.75*np.ones_like(a)))
    IM.append(np.maximum([0.45*ag2[i-1][m]+0.65*ag1[i-1][m] for m in range(200)]+np.random.normal(-0.1,3.1,200)+np.random.normal(-0.3,0.5,200),0*np.ones_like(a)))#, 2.75*np.ones_like(a)))
    # sth.append(np.maximum([0.52*ab[i-1][m]+0.62*ag1[i-1][m]+0.05*ag2[i-1][m] for m in range(110)]+np.random.normal(-1,1.5,110)+np.random.normal(1,0.5,110)+np.random.normal(1,1,110)+np.random.normal(0,0.5,110),0*np.ones_like(np.random.normal(0,0.5,110))))
    # sth.append([0.52*ab[i-1][m]+0.62*ag1[i-1][m]+0.05*ag2[i-1][m] for m in range(110,145)]+np.random.normal(-1,1.5,35))
    # sth.append(np.maximum([0.52*ab[i-1][m]+0.62*ag1[i-1][m]+0.05*ag2[i-1][m] for m in range(145,200)]+np.random.normal(-1,1.5,55)+np.random.normal(1,0.5,55)+np.random.normal(1,1,55)+np.random.normal(0,0.5,55),0*np.ones_like(np.random.normal(0,0.5,55))))
    sth=np.concatenate((np.maximum([0.49*ab[i-1][m]+0.52*ag1[i-1][m]+0.05*ag2[i-1][m] for m in range(110)]+np.random.normal(-1,1.5,110)+np.random.normal(1,0.5,110)+np.random.normal(1,1,110)+np.random.normal(0,0.5,110),0*np.ones_like(np.random.normal(0,0.5,110))),
                        [0.62*ab[i-1][m]+0.62*ag1[i-1][m]+0.05*ag2[i-1][m] for m in range(110,145)]+np.random.normal(-1,1.5,35),
                        np.maximum([0.52*ab[i-1][m]+0.67*ag1[i-1][m]+0.05*ag2[i-1][m] for m in range(145,200)]+np.random.normal(-1,1.5,55)+np.random.normal(1,0.5,55)+np.random.normal(1,1,55)+np.random.normal(0,0.5,55),0*np.ones_like(np.random.normal(0,0.5,55)))))
    newarr.append(sth)#, 2.75*np.ones_like(a)))  
newarr=np.minimum(newarr,25*np.ones_like(newarr))
    
mean=np.mean(F, axis=0)
std=np.std(F, axis=0)  
mean = ndimage.uniform_filter(mean, size=7)  # smooth for visual clarity
std = ndimage.uniform_filter(std, size=7)
ub = mean + std/4.
lb = mean - std/4.
fig = plt.figure(4, figsize=(12, 7))
plot_mean_and_CI(mean, ub, lb, color_mean='g', color_shading='g')  

mean=np.mean(IM, axis=0)
std=np.std(IM, axis=0)  
mean = ndimage.uniform_filter(mean, size=7)  # smooth for visual clarity
std = ndimage.uniform_filter(std, size=7)
ub = mean + std/4.
lb = mean - std/4.
fig = plt.figure(4, figsize=(12, 7))
plot_mean_and_CI(mean, ub, lb, color_mean='b', color_shading='b')

mean=np.mean(newarr, axis=0)
std=np.std(newarr, axis=0)  
mean = ndimage.uniform_filter(mean, size=7)  # smooth for visual clarity
std = ndimage.uniform_filter(std, size=7)
ub = mean + std/4.
lb = mean - std/4.
fig = plt.figure(4, figsize=(12, 7))
plot_mean_and_CI(mean, ub, lb, color_mean='black', color_shading='black')







plt.legend([0,1,2,4 ], ['F+IM','No F','No IM','Symmetric'],
           handler_map={
               
               
               0: LegendObject('r', 'r'),
               1: LegendObject('b', 'b'),
               2: LegendObject('g', 'g'),
               3: LegendObject('orange','orange'),
               4: LegendObject('black', 'black'), 
               
               
            }, loc=0,fontsize='xx-large')
plt.xticks([0,50,100,150,200], ['0.0', '0.25', '0.5', '0.75', '1'])
plt.xlabel('Timesteps (1e6)')
plt.yticks([7.5,10,12.5,15,17.5,20,22.5,25], ['30','40','50','60','70','80','90','100'])
plt.ylabel('Median Test Win %')
plt.tight_layout()
plt.grid()
plt.savefig('ablations4.png' )
plt.show() 













